An Algorithm for Limited Visibility Graph Searching

We study a graph search problem in which a team of searchers attempts to find a mobile target located in a graph. Assuming that (a) the visibility field of the searchers is limited, (b) the searchers have unit speed and (c) the target has infinite speed, we formulate the Limited Visibility Graph Search (LVGS) problem and present the LVGS algorithm, which produces a search schedule guaranteed to find the target in the minimum possible number of steps. Our LVGS algorithm is a conversion of Guibas and Lavalle's polygonal region search algorithm.

==> graphics/IGGrid01.m <==
N1=3;
N2=6;
L=3;

N=N1*N2;
n=0;
for n1=1:N1
	for n2=1:N2
		n=n+1;
		V(n,:)=[n1 n2];
	end
end
A=eye(N,N);	
B=eye(N,N);	
for n1=1:N
	x1=V(n1,1);
	y1=V(n1,2);
	for n2=1:N
		x2=V(n2,1);
		y2=V(n2,2);
		if abs(x1-x2)+abs(y1-y2)<=1
			A(n1,n2)=1;
			A(n2,n1)=1;
		end
		if abs(x1-x2)+abs(y1-y2)<=L
			B(n1,n2)=1;
			B(n2,n1)=1;
		end
	end
end
[clearingpath, GI] = lavalle(A,B)



==> graphics/IGGrid02.m <==
N1=4;
N2=6;
L=3;

N=N1*N2;
n=0;
for n1=1:N1
	for n2=1:N2
		n=n+1;
		V(n,:)=[n1 n2];
	end
end
A=eye(N,N);	
B=eye(N,N);	
for n1=1:N
	x1=V(n1,1);
	y1=V(n1,2);
	for n2=1:N
		x2=V(n2,1);
		y2=V(n2,2);
		if abs(x1-x2)+abs(y1-y2)<=1
			A(n1,n2)=1;
			A(n2,n1)=1;
		end
		if abs(x1-x2)+abs(y1-y2)<=L
			B(n1,n2)=1;
			B(n2,n1)=1;
		end
	end
end
[clearingpath, GI] = lavalle(A,B)



==> graphics/IGGrid03.m <==
N1=3;
N2=6;
L=2;

N=N1*N2;
n=0;
for n1=1:N1
	for n2=1:N2
		n=n+1;
		V(n,:)=[n1 n2];
	end
end
A=eye(N,N);	
B=eye(N,N);	
for n1=1:N
	x1=V(n1,1);
	y1=V(n1,2);
	for n2=1:N
		x2=V(n2,1);
		y2=V(n2,2);
		if abs(x1-x2)+abs(y1-y2)<=1
			A(n1,n2)=1;
			A(n2,n1)=1;
		end
		if abs(x1-x2)+abs(y1-y2)<=L
			B(n1,n2)=1;
			B(n2,n1)=1;
		end
	end
end
[clearingpath, GI] = lavalle(A,B)



==> graphics/IGGrid04.m <==
N1=5;
N2=6;
L=3;

N=N1*N2;
n=0;
for n1=1:N1
	for n2=1:N2
		n=n+1;
		V(n,:)=[n1 n2];
	end
end
A=eye(N,N);	
B=eye(N,N);	
for n1=1:N
	x1=V(n1,1);
	y1=V(n1,2);
	for n2=1:N
		x2=V(n2,1);
		y2=V(n2,2);
		if abs(x1-x2)+abs(y1-y2)<=1
			A(n1,n2)=1;
			A(n2,n1)=1;
		end
		if abs(x1-x2)+abs(y1-y2)<=L
			B(n1,n2)=1;
			B(n2,n1)=1;
		end
	end
end
[clearingpath, GI] = lavalle(A,B)



==> graphics/IGTree01.m <==
E=[1 2;1 3; 2 4; 2 5; 3 6; 3 7];
N=max(max(E));
A=eye(N);
for m=1:length(E)
	A(E(m,1),E(m,2))=1;
	A(E(m,2),E(m,1))=1;
end
B=A;
[clearingpath, GI] = lavalle(A,B)


